Fast Regression for Structured Inputs

We study the $\ell_p$ regression problem, which requires finding $\mathbf{x}\in\mathbb R^{d}$ that minimizes $\|\mathbf{A}\mathbf{x}-\mathbf{b}\|_p$ for a matrix $\mathbf{A}\in\mathbb R^{n \times d}$ and response vector $\mathbf{b}\in\mathbb R^{n}$. There has been recent interest in developing subsampling methods for this problem that can outperform standard techniques when $n$ is very large. However, all known subsampling approaches have run time that depends exponentially on $p$, typically, $d^{\mathcal{O}(p)}$, which can be prohibitively expensive. We improve on this work by showing that for a large class of common \emph{structured matrices}, such as combinations of low-rank matrices, sparse matrices, and Vandermonde matrices, there are subsampling based methods for $\ell_p$ regression that depend polynomially on $p$. For example, we give an algorithm for $\ell_p$ regression on Vandermonde matrices that runs in time $\mathcal{O}(n\log^3 n+(dp^2)^{0.5+\omega}\cdot\text{polylog}\,n)$, where $\omega$ is the exponent of matrix multiplication. The polynomial dependence on $p$ crucially allows our algorithms to extend naturally to efficient algorithms for $\ell_\infty$ regression, via approximation of $\ell_\infty$ by $\ell_{\mathcal{O}(\log n)}$. Of practical interest, we also develop a new subsampling algorithm for $\ell_p$ regression for arbitrary matrices, which is simpler than previous approaches for $p \ge 4$.

==> Anonymous Code/Unstructured_Matrix_Regression.jl <==
using LinearAlgebra
using JLD
using Optim, LineSearches
using StatsBase
using ProgressMeter
using Kronecker

## Given a matrix, return the leverage scores

function leverages(A)
    # X = Matrix(qr(A).Q) = Economic Q factor from the QR
    # sum.(eachrow(abs2.(X))) = Squared L2 norm of each row of X
    qrD = qr(A);
    return sum.(eachrow(abs2.(Matrix(qrD.Q))));
end

## Given a matrix, return the Lewis Weights after 10 iterations.
## 4 iterations was enough for Vandermonde matrices, but doesn't quiet suffice here.

function lewis_weights(A, p=1, mode=1)

    if p==2
        return leverages(A)
    end

    n,d = size(A)
    w = ones(n)
    for t=1:10
        # println(w)
        W = Diagonal(w.^(1/2 - 1/p))
        levs = leverages(W * A)
        w = (w.^(2/p - 1) .* levs).^(p/2)
    end
    return w
end

## JL Sketched Lewis Weights

function lewis_weights_approx(A, p, s=100)
    # A is the input matrix
    # p is the Lp parameter
    # s is the size of the N(0,1) sketch

    (n,d) = size(A)
    S = randn(d, s)
    return lewis_weights(A*S, p) * d / s
end

## Subsampling

function subsample(A, b, probs, p, s)
    # A in an (n, d) matrix
    # b is a vector of length n
    # p is a vector of length n
    # p is the Lp parameter, used in the rescaling
    # s is the number of rows to keep
    # Subsample s entries of A wrt the entries of p

    (n,d) = size(A)
    probs = probs / sum(probs) # sums to 1 now for sure
    samples = sample(1:n, Weights(probs), s) # List of row id's to keep
    rescaling_factors = (probs*s).^(-1/p) # Rescaling factors

    SA = (Diagonal(rescaling_factors) * A)[samples',:][1,:,:] # Rescale A, keep certain rows, and drop an extra index that appears
    Sb = (Diagonal(rescaling_factors) * b)[samples]
    return SA, Sb
end

## Kronecker expansion

function expand_matrix(A, folds)
    # Expands the matrix A via tensor product "folds" many times.
    # In the paper, "folds" is r in Algorithm 3
    (n,d) = size(A)
    @show d, folds
    A_big = zeros(n, d^folds)
    for i=1:n
        A_big[i,:] = kronecker(Matrix(A[i:i,:]), folds) # Tensor product to expand each row
    end
    return A_big
end

## Lp Regression

function LpRegression(A,b,p)
    (n,d) = size(A)

    # Optim.jl -- black box optimization
    f(x) = norm(A*x-b,p)
    soln = optimize(f, zeros(d), LBFGS(linesearch=LineSearches.BackTracking()); autodiff = :forward)
    return soln.minimizer

end

## Approximate LpRegression (i.e. Algorithm 3 in the paper)

function LpRegression_approx(A, b, p, s)
    r = Int(floor(log2(p) - 1))
    q = p/(2^r)
    M = expand_matrix(A, 2^r)

    weights = lewis_weights_approx(M, q)
    T, b_sampled = subsample(A, b, weights, q, s)

    return LpRegression(T, b_sampled, p)
end

## Run the Lp approx vs. exact regression problem many times, and store the output in a JLD file
## The JLD file can then be opened to compute medians and quartiles for the LaTeX Figure Graphics

function lp_statistical_complexity()

    n = 25000
    d = 10
    p = 8
    n_trials = 20
    resolution = 8

    s_range = Int.(floor.(range(100, 3000, length=resolution)))
    rel_errs = zeros(n_trials, length(s_range))

    @showprogress for t=1:n_trials

        A = randn(25000, 10)
        # A = ones(25000, 10) + (rand(25000, 10)/p)
        b = ones(25000)
        true_soln = LpRegression(A, b, p)

        for i=1:length(s_range)
            est_soln = LpRegression_approx(A, b, p, s_range[i])
            rel_errs[t,i] = abs(norm(A * true_soln - b, p) - norm(A * est_soln - b, p)) / norm(A * true_soln - b, p)
        end
    end

    JLD.save("Lp_regression_data_randn_p8_20trials.jld",
             "rel_errs", rel_errs,
             "d_base", d, "p_base", p, "s_range", s_range,
             "n", n, "n_trials", n_trials, "resolution", resolution)

end

##

lp_statistical_complexity()


==> Anonymous Code/Vandermonde_Regression.jl <==
using LinearAlgebra
using JLD
using Optim, LineSearches
using StatsBase
using ProgressMeter

## Given a matrix, return the leverage scores

function leverages(A)
    # X = Matrix(qr(A).Q) = Economic Q factor from the QR
    # sum.(eachrow(abs2.(X))) = Squared L2 norm of each row of X
    return sum.(eachrow(abs2.(Matrix(qr(A).Q))));
end

## Given a matrix, return the Lewis Weights after 4 iterations
function lewis_weights(A, p=1)

    if p==2
        return leverages(A)
    end

    n,d = size(A)
    w = ones(n)
    for t=1:4
        W = Diagonal(w.^(1/2 - 1/p))
        levs = leverages(W * A)
        w = (w.^(2/p - 1) .* levs).^(p/2)
    end
    return w
end

## Subsampling

function subsample(A, b, probs, p, s)
    # A in an (n, d) matrix
    # b is a vector of length n
    # p is a vector of length n
    # p is the Lp parameter, used in the rescaling
    # s is the number of rows to keep
    # Subsample s entries of A wrt the entries of p

    (n,d) = size(A)
    probs = probs / sum(probs) # sums to 1 now for sure
    samples = sample(1:n, Weights(probs), s) # List of row id's to keep
    rescaling_factors = (probs*s).^(-1/p) # Rescaling factors

    SA = (Diagonal(rescaling_factors) * A)[samples',:][1,:,:] # Rescale A, keep certain rows, and drop an extra index that appears
    Sb = (Diagonal(rescaling_factors) * b)[samples]
    return SA, Sb
end

## Lp Regression (exact solution)

function LpRegression(A,b,p)
    (n,d) = size(A)

    # Optim.jl -- black box optimization, since this experiment is just about row-wise sample complexity
    f(x) = norm(A*x-b,p)
    soln = optimize(f, zeros(d), LBFGS(linesearch=LineSearches.BackTracking()); autodiff = :forward)
    return soln.minimizer

end

## Build rectangular vandermonde matrix

function Vandermonde(times, columns)
    (n, d) = (length(times), columns)
    A = ones(n,d)
    for i=1:n
        time = times[i]
        for j=2:d
            A[i,j] = time^(j-1)
        end
    end
    return A
end

## Main Algo (Algorithm 2 in the paper)

function FastVandermondeRegression(times, values, degree, p, s, A=Vandermonde(times, degree+1))
    ## times is a real vector of times when the polynomial is observed
    ## values is a real vector of the values the polynomial holds
    ## degree is the degree of the polynomial we fit
    ## p is the parameter of Lp regression
    ## s is the number of samples to take in Lewis Weight sampling
    ## The vandermonde matrix can be precomputed to save time, (e.g. if many function calls will use the same matrix).
    ## If it's precomputed, pass it in with the parameter A

    (n, d) = (length(times), degree+1) ## There's one more column than there is degree

    r = Int(floor(log2(p)))
    q = p / (2^r)
    M = Vandermonde(times, 2^r * (d-1) + 1)

    LewisWeights = lewis_weights(M, q)
    T, values_sampled = subsample(A, values, LewisWeights, q, s)

    return LpRegression(T, values_sampled, p)
end

## Compare exact and approx methods on a single instance of the full Vandermonde Regression problem. Computes eps_empirical, formally speaking.

function compare_all_on_input(eg_times, eg_values, eg_degree, eg_p, eg_s)

    BigVander = Vandermonde(eg_times, eg_degree+1)

    true_soln = LpRegression(BigVander, eg_values, eg_p)
    fast_soln = FastVandermondeRegression(eg_times, eg_values, eg_degree, eg_p, eg_s, BigVander)

    true_err = norm(BigVander*true_soln - eg_values, eg_p)
    fast_err = norm(BigVander*fast_soln - eg_values, eg_p)
    fast_rel_err = abs(true_err - fast_err) / true_err

    return fast_rel_err # This is eps_empirical in the paper

end

## Generate random data, in two slightly different flavors!

function generate_randn_data(eg_n)

    eg_times = randn(eg_n);
    eg_values = randn(eg_n);

    return eg_times, eg_values

end

function generate_near_zero_response_data(eg_n, nnzeros = 10)

    eg_times = randn(eg_n);
    eg_values = zeros(eg_n);
    eg_values[1:nnzeros] .= 1;

    return eg_times, eg_values

end

## Compute eps_{empirical} for a range of values of degree d, parameter p, number of rows s
## Note that in this code, s is the number of subsampled rows, while m is the equivalent symbol in the paper. Sorry about that!

function statistical_complexity(times, values, d_range, p_range, s_range)
    # times: The times to consider
    # values: The b vector
    # d_range is a range(...) of degrees
    # p_range is a range(...) of Lp regression p parameters
    # s_range is a range(...) of subsample amounts
    d_trials = length(d_range)
    p_trials = length(p_range)
    s_trials = length(s_range)

    rel_errs = zeros(d_trials, p_trials, s_trials)

    for i = 1:d_trials
        for j = 1:p_trials
            for k = 1:s_trials
                fast_err = compare_all_on_input(times, values, d_range[i], p_range[j], s_range[k])
                rel_errs[i,j,k] = fast_err
            end
        end
    end

    return rel_errs
end

## Relative Error vs row-count (Figure 2a)
## Run the Lp approx vs. exact regression problem many times, and store the output in a JLD file
## The JLD file can then be opened to compute medians and quartiles for the LaTeX Figure Graphics

function lin_log_convergence_rate(data_gen_func, filename, eg_n = 1000, n_trials = 30, resolution = 8)

    d_base = 20
    p_range = range(2, stop=25, length=resolution)
    s_base = 1000

    rel_errs = zeros(n_trials, length(p_range))

    @showprogress for t = 1:n_trials
        eg_times, eg_values = data_gen_func(eg_n)

        rel_errs[t, :] = statistical_complexity(eg_times, eg_values, [d_base] , p_range, [s_base])

    end

    JLD.save(filename,
             "rel_errs", rel_errs,
             "d_base", d_base, "p_range", p_range, "s_base", s_base,
             "n", eg_n, "n_trials", n_trials, "resolution", resolution)

end

##

lin_log_convergence_rate(generate_near_zero_response_data, "lin_log_convergence_sparse_25k_trial_smooooooooth.jld", 25000, 500);

